Memory-enhanced Decoder for Neural Machine Translation

We propose to enhance the RNN decoder in a neural machine translator (NMT) with external memory, as a natural but powerful extension to the state in the decoding RNN. This memory-enhanced RNN decoder is called \textsc{MemDec}. At each time during decoding, \textsc{MemDec} will read from this memory and write to this memory once, both with content-based addressing. Unlike the unbounded memory in previous work\cite{RNNsearch} to store the representation of source sentence, the memory in \textsc{MemDec} is a matrix with pre-determined size designed to better capture the information important for the decoding process at each time step. Our empirical study on Chinese-English translation shows that it can improve by $4.8$ BLEU upon Groundhog and $5.3$ BLEU upon on Moses, yielding the best performance achieved with the same training set.

==> chart/gnu.sh <==
# 4 learning curves by length from short to long, Merge 
set terminal post eps enh color font "Times-Roman,22"
set output "long_merge.eps"
set key bottom left
set xlabel "sentence length (Merge)" font 'Times-Roman,22'
set ylabel "BLEU(%)"  font 'Times-Roman,22'
set yrange [20:45]
set xrange [-0.2:5.2]
#set format y "%.1f"
set ytics 2
plot "long_merge.txt" using 2:xticlabels(1) title 'Mem-enc' w lp linetype 1 linecolor 7 pointtype 1 ps 1.0 lw 1.5, '' using 3:xticlabels(1) title 'Rnnsearch' w lp linetype 1 linecolor 3 pointtype 4 ps 1.0 lw 1.5
#'' using 4:xticlabels(1) title 'ARC-III' w lp linetype 1 linecolor 1 pointtype 7 ps 1.0 lw 1

